Maxmin-Fair Ranking: Individual Fairness under Group-Fairness Constraints

We study a novel problem of fairness in ranking aimed at minimizing the amount of individual unfairness introduced when enforcing group-fairness constraints. Our proposal is rooted in the distributional maxmin fairness theory, which uses randomization to maximize the expected satisfaction of the worst-off individuals. We devise an exact polynomial-time algorithm to find maxmin-fair distributions of general search problems (including, but not limited to, ranking), and show that our algorithm can produce rankings which, while satisfying the given group-fairness constraints, ensure that the maximum possible value is brought to individuals.

==> remove_fonts.sh <==
gs -dPDFA -dSAFER -dNOPLATFONTS -dNOPAUSE -dBATCH    -sDEVICE=pdfwrite -dCompatibilityLevel=1.4    -dPDFSETTINGS=/printer -dCompatibilityLevel=1.4    -dMaxSubsetPct=100 -dSubsetFonts=true    -dEmbedAllFonts=true -sOutputFile="$2" -f "$1"

